Improving the understanding of the dynamics of open quantum systems

This thesis presents studies performed on open quantum systems, that is, quantum systems interacting with their surrounding environment. Such systems are important not only in understanding the quantum-to-classical transition but also for the practical implementation of modern quantum technologies. In studies of open quantum systems performed to date, a very common assumption is that the system and the environment are in separated initial states to begin with. One primary objective of this thesis is to critically analyse this assumption. We follow two different approaches to investigate the dynamics. First, we solve an exactly solvable spin-spin model where a central spin system interacts with a collection of quantum spins. We analyse exactly the central spin dynamics, starting from both initially correlated and uncorrelated SE states, and look at the dynamical differences due to the different starting states. Second, we consider an arbitrary system interacting with an arbitrary environment and derive a master equation that describes the system dynamics and incorporates the effect of the initial SE correlations. This effect of initial correlations is captured by an extra term appearing in the master equation. The master equation is subsequently applied to the paradigmatic SE models such as the spin-boson model and the spin-spin model. We demonstrate that the role played by initial correlations can be noticeable even if the SE coupling strength is kept smaller. The next part of the thesis deals with estimating the parameters characterizing the environment of a quantum system where we show that the use of two two-level systems can greatly enhance the estimation of the environment parameters.

==> build.sh <==
pdflatex -synctex=1 -interaction=nonstopmode thesis.tex
bibtex thesis.aux
pdflatex -synctex=1 -interaction=nonstopmode thesis.tex
pdflatex -synctex=1 -interaction=nonstopmode thesis.tex


==> clean-rebuild.sh <==
./cleanup.sh
./build.sh


==> cleanup.sh <==
rm thesis.aux
rm thesis.bbl
rm thesis.blg
rm thesis.loa
rm thesis.lof
rm thesis.log
rm thesis.lol
rm thesis.lot
rm thesis.out
rm thesis.pdf
rm thesis.run.xml
rm thesis.synctex.gz
rm thesis.toc
rm thesis-blx.bib

